Programming Unikernels in the Large via Functor Driven Development

Compiling applications as unikernels allows them to be tailored to diverse execution environments. Dependency on a monolithic operating system is replaced with linkage against libraries that provide specific services. Doing so in practice has revealed a major barrier: managing the configuration matrix across heterogenous execution targets. A realistic unikernel application depends on hundreds of libraries, each of which may place different demands on the different target execution platforms (e.g.,~cryptographic acceleration). We propose a modular approach to structuring large scale codebases that cleanly separates configuration, application and operating system logic. Our implementation is built on the \mirage unikernel framework, using the \ocaml language's powerful abstraction and metaprogramming facilities. Leveraging modules allows us to build many components independently, with only loose coupling through a set of standardised signatures. Components can be parameterized by other components and composed. Our approach accounts for state, dependency ordering, and error management, and our usage over the years has demonstrated significant efficiency benefits by leveraging compiler features such as global link-time optimisation during the configuration process. We describe our application architecture and experiences via some practical applications of our approach, and discuss how library development in \mirage can facilitate adoption in other unikernel frameworks and programming languages.

==> scripts/run.sh <==
#!/bin/sh

# needs opam, strip and upx installed

set -eux

RESULTS=$(pwd)/results.data

export OPAMYES=1

[ ! -d mirage-skeleton ] && git clone https://github.com/mirage/mirage-skeleton.git
[ ! -d mirage-www ] && git clone -b dune-stats https://github.com/samoht/mirage-www.git

update_opam () {
    LTO=$1
    TARGET=$2

    case "$LTO-$TARGET" in
        *-esp32) opam switch 4.06.0+32bit
                 opam repo add esp https://github.com/well-typed-lightbulbs/opam-cross-esp32.git#v0.2;;
        false-*) opam switch 4.05.0;; # Xen target doesn't work on 4.06
        true-*)  opam switch 4.05.0+lto;;
    esac
    eval "$(opam config env --shell=sh)"
    which ocaml
    set +eu
    [ ! -z "${OCAMLPARAM+x}" ] && unset OCAMLPARAM
    set -eu
    case $TARGET in
        esp32)  opam pin remove ppx_tools_versioned
                opam pin remove ppx_sexp_conv
                opam install mirage.3.0.8b+esp32 dune;;
        *)      opam pin -n add ppx_tools_versioned 5.1 # 5.2 is broken
                opam pin -n add ppx_sexp_conv v0.9.0 --kind=version # v0.11.0 is broken?
                opam install mirage dune;;
    esac
}

update_param () {
    LTO=$1
    case $LTO in
        false) ;;
        true)  export OCAMLPARAM=use-lto=1,_;;
    esac
}

update_net () {
    TARGET=$1
    case $TARGET in
        unix)       export NET=socket DHCP=false;;
        xen|esp32)  export NET=direct DHCP=true;;
    esac
}

unix_result () {
    du -h _build/main.native >> "${RESULTS}"
    upx --best _build/main.native
    du -h _build/main.native >> "${RESULTS}"
}

xen_result () {
    NAME=$1
    du -h "${NAME}".xen >> "${RESULTS}"
    strip "${NAME}".xen
    du -h "${NAME}".xen >> "${RESULTS}"
}

esp32_result () {
    du -h _build/main.native.o >> "${RESULTS}"
    xtensa-esp32-elf-strip _build/main.native.o
    du -h _build/main.native.o >> "${RESULTS}"
}

hello_world () {
    LTO=$1
    TARGET=$2
    update_opam "${LTO}" "${TARGET}"
    cd mirage-skeleton/tutorial/hello-key
    rm -rf _build
    mirage configure --target="${TARGET}"
    make depends
    update_param "${LTO}"
    make
    echo "hello-world target=${TARGET} lto=${LTO}" >> "${RESULTS}"
    case ${TARGET} in
        unix)   unix_result ;;
        xen)    xen_result hello ;;
        esp32)  esp32_result ;;
        *)    echo "TARGET=${TARGET} not supported"; exit 1;;
    esac
    cd -
}

static_tls () {
    LTO=$1
    TARGET=$2
    update_opam "${LTO}" "${TARGET}"
    update_net "${TARGET}"
    cd mirage-skeleton/applications/static_website_tls
    rm -rf _build
    case ${TARGET} in
        esp32)  KV_RO=crunch;;
        *)      KV_RO=fat;;
    esac
    mirage configure --target="${TARGET}" --net="${NET}" --dhcp="${DHCP}" --data-kv_ro="${KV_RO}" --certs-kv_ro="${KV_RO}"
    make depends
    update_param "${LTO}"
    make
    echo "static-tls target=${TARGET} lto=${LTO}" >> "${RESULTS}"
    case ${TARGET} in
        unix)   unix_result ;;
        xen)    xen_result https ;;
        esp32)  esp32_result ;;
        *)    echo "TARGET=${TARGET} not supported"; exit 1;;
    esac
    cd -
}

mirage_www () {
    LTO=$1
    TARGET=$2
    update_opam "${LTO}" "${TARGET}"
    update_net "${TARGET}"
    make -C mirage-www/stats depend
    make -C mirage-www/stats
    cd mirage-www/src
    rm -rf _build
    mirage configure --target="${TARGET}" --net="${NET}" --dhcp="${DHCP}" --kv_ro=crunch --secrets-kv_ro=crunch
    make depends
    update_param "${LTO}"
    make
    echo "mirage-www target=${TARGET} lto=${LTO}" >> "${RESULTS}"
    case ${TARGET} in
        unix) unix_result ;;
        xen)  xen_result www ;;
        *)    echo "TARGET=${TARGET} not supported"; exit 1;;
    esac
    cd -
}

run () {
    SCRIPT=$1
    TARGETS=$2
    for target in $TARGETS
    do
        ${SCRIPT} false $target
        ${SCRIPT} true $target
    done
}

date > "${RESULTS}"

run hello_world "unix xen esp32"
run static_tls "unix xen esp32"
run mirage_www "unix xen"

cat "${RESULTS}"

